Observation of two new excited ${\it\Xi}_b^0$ states decaying to ${\it\Lambda}_b^0 K^-\pi^+$

Two narrow resonant states are observed in the ${\it\Lambda}_b^0 K^-\pi^+$ mass spectrum using a data sample of proton-proton collisions at a center-of-mass energy of 13$~\rm TeV$, collected by the LHCb experiment and corresponding to an integrated luminosity of $6~{\rm fb}^{-1}$. The minimal quark content of the ${\it\Lambda}_b^0 K^-\pi^+$ system indicates that these are excited ${\it\Xi}_b^0$ baryons. The masses of the ${\it\Xi}_b(6327)^0$ and ${\it\Xi}_b(6333)^0$ states are $m({\it\Xi}_b(6327)^0) = 6327.28 ^{\,+\,0.23}_{\,-\,0.21} \pm 0.12 \pm 0.24~{\rm MeV}$ and $m({\it\Xi}_b(6333)^0) = 6332.69 ^{\,+\,0.17}_{\,-\,0.18} \pm 0.03 \pm 0.22~{\rm MeV}$, respectively, with a mass splitting of $\Delta m = 5.41 ^{\,+\,0.26}_{\,-\,0.27} \pm 0.12 ~{\rm MeV}$, where the uncertainties are statistical, systematic and due to the ${\it\Lambda}_b^0$ mass measurement. The measured natural widths of these states are consistent with zero, with upper limits of $\Gamma({\it\Xi}_b(6327)^0)<2.20~(2.56) ~{\rm MeV}$ and $\Gamma({\it\Xi}_b(6333)^0)<1.60~(1.92) ~{\rm MeV}$ at a $90\%~(95\%)$ credibility level. The significance of the two-peak hypothesis is larger than nine (five) Gaussian standard deviations compared to the no-peak (one-peak) hypothesis. The masses, widths and resonant structure of the new states are in good agreement with the expectations for a doublet of 1$D$ ${\it\Xi}_b^0$ resonances.

==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()

